Unconditional Primality Certificates for the Hexagonal 3-smooth Family p = 3m(m+1) + 1: Deterministic Pocklington Witnesses and Arithmetic Filters

We study the parametric subfamily $p = 3m(m+1) + 1$ with $m = 2^a 3^b - 1$, $a,b \in \mathbb{N}^*$, a 3-smooth slice of the centred hexagonal numbers $3m^2 + 3m + 1 = (m+1)^3 - m^3,$ from the point of view of unconditional primality certification via the Pocklington-Lehmer criterion. The 3-smoothness of $m+1 = 2^a 3^b$ yields, for every $(a,b)$, a fully factored divisor $F = 2^a 3^(b+1)$ of $p-1$ satisfying $F > \sqrt(p)$ unconditionally, reducing the certificate to two witnesses, for $q = 2$ and $q = 3$. Our main new contribution is a complete, deterministic characterisation of the two canonical witnesses. We prove that $w_2 = 5$ is a valid witness if and only if $a - b$ = 1, 2 (mod 4), by quadratic reciprocity; and that $w_3 = 7$ is a valid witness if and only if $m$ is not congruent to 2 (mod 7), by cubic reciprocity in $\mathbb{Z}[omega]$ using the explicit Eisenstein factorisation $p = ((1+m) - m \omega)((1+m) - m \omega^2)$. These two results turn the heuristic "5 and 7 always work" (which is in fact false) into exact congruence conditions, and yield a deterministic witness-selection rule. Alongside, three elementary arithmetic filters (mod 6, a (-3) quadratic-residue sieve, and a mod-7 forbidden-class test) remove about 87% of candidates at negligible cost. As a demonstration, a multi-core implementation produced four unconditional certificates on consumer hardware, the largest a prime of 29998 decimal digits.

==> anc/README.md <==
# Reproducibility scripts — Paper IV

**Paper.** *Unconditional primality certificates for the hexagonal 3-smooth family
`p = 3m(m+1)+1`: deterministic Pocklington witnesses and arithmetic filters*
(H. Bakkaoui). Companion to arXiv:2606.16189 [math.NT].

Every **computational** claim of the note (tagged "computational / verified by exact
arithmetic over an explicit finite range") is reproduced here by exact integer
arithmetic. No probabilistic step is used in any verification.

## Files

| Script | Reproduces | Expected output |
|---|---|---|
| `reproduce_filters.py` | Thm 3.1 (mod 6), Thm 3.2 (the (−3)-sieve), Thm 3.4 (forbidden set `F7`, exact 1/3 fraction) | `ALL FILTER CHECKS PASS` |
| `reproduce_witnesses.py` | Prop 4.4 (Eisenstein primary associates), Thm 4.1 & 4.5 → `276 0 0`, Prop 4.7 → `1797 0`, Cor 4.9 (witness selection for the four certificates) | `ALL WITNESS CHECKS PASS` |
| `verify_certificate.py` | The 29 998-digit certificate: digit counts, leading-40/trailing-20 digits, `F^2 > p` (margin ≈ 1.58 bit), and the four Pocklington–Lehmer conditions (exact modular exponentiation) | `p* is UNCONDITIONALLY PRIME` |

## How to run

```bash
pip install -r requirements.txt

python3 reproduce_filters.py        # instant
python3 reproduce_witnesses.py      # ~1 s
python3 verify_certificate.py --quick   # instant: reconstruction + Pocklington bound
python3 verify_certificate.py           # full: 4 modular exponentiations, ~1–3 min
```

Each script exits with status `0` on success and `1` on any failure, so they can be
chained in a CI check.

## Notes on what is and is not reproducible exactly

* The **deterministic** quantities — the witness congruences (Thm 4.1, 4.5, Prop 4.7),
  the forbidden set `F7` and its exact 1/3 fraction (Thm 3.4), and the certificate — are
  reproduced **exactly**.
* The run-specific filter percentages in Table 5 (sieve 53.8%, Miller–Rabin 12.8%)
  depend on the trial-division bound `L` and on the exact candidate enumeration of a
  particular search; they are **not** absolute constants (see Remark 6.1). Only the
  mod-7 fraction (33.3%, Thm 3.4) is exact and `L`-independent, and it is reproduced here.

## Environment

Tested with Python 3.12, `gmpy2` 2.3.0, `sympy` 1.14.0. `gmpy2` is recommended for the
certificate (FFT-based big-integer modular exponentiation); `verify_certificate.py`
falls back to Python's built-in `pow` if `gmpy2` is absent (slower, identical result).


==> anc/reproduce_filters.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
reproduce_filters.py  --  Section 3 (arithmetic filters) of

  "Unconditional primality certificates for the hexagonal 3-smooth family
   p = 3m(m+1)+1: deterministic Pocklington witnesses and arithmetic filters"

Reproduces, by exact arithmetic over an explicit finite range:
  * Theorem 3.1  : p(a,b) = 1 (mod 6) for all a,b >= 1.
  * Theorem 3.2  : the (-3)-sieve -- q >= 5 prime, q = 2 (mod 3)  =>  q does not divide p.
  * Theorem 3.4  : the forbidden set F7, and 7 | p(a,b) <=> (a mod 3, b mod 6) in F7,
                   with the exact elimination fraction |F7|/18 = 1/3 (33.3%).

Dependencies: sympy.   Run:  python3 reproduce_filters.py
"""
from sympy import isprime, primerange

def m_of(a, b):  return (1 << a) * pow(3, b) - 1
def p_of(a, b):  m = m_of(a, b); return 3 * m * (m + 1) + 1

ok = True

# --- Theorem 3.1: p = 1 (mod 6) -------------------------------------------
bad = [(a, b) for a in range(1, 60) for b in range(1, 60) if p_of(a, b) % 6 != 1]
print(f"[Thm 3.1] p(a,b) = 1 (mod 6) for 1<=a,b<=59 : "
      f"{'PASS' if not bad else 'FAIL '+str(bad[:3])}")
ok &= not bad

# --- Theorem 3.2: (-3)-sieve ----------------------------------------------
# For every m and every prime q>=5 with q=2 (mod 3), q must not divide p=3m(m+1)+1.
viol = 0
for m in range(1, 4000):
    p = 3 * m * (m + 1) + 1
    for q in primerange(5, 200):
        if q % 3 == 2 and p % q == 0:
            viol += 1
print(f"[Thm 3.2] (-3)-sieve: no prime q=2(mod3) divides p, m<4000, q<200 : "
      f"{'PASS' if viol == 0 else f'FAIL ({viol} violations)'}")
ok &= (viol == 0)

# --- Theorem 3.4: forbidden classes mod 7 ---------------------------------
# 7 | p  <=>  t = 2^a 3^b = 2 or 6 (mod 7); enumerate the 18 (a mod 3, b mod 6) pairs.
F7 = {(a, b) for a in range(3) for b in range(6)
      if (pow(2, a, 7) * pow(3, b, 7)) % 7 in (2, 6)}
F7_paper = {(0, 2), (0, 3), (1, 0), (1, 1), (2, 4), (2, 5)}
print(f"[Thm 3.4] F7 = {sorted(F7)}")
print(f"          matches paper's F7 : {'PASS' if F7 == F7_paper else 'FAIL'}")
print(f"          |F7|/18 = {len(F7)}/18 = {len(F7)/18:.4f}  (exact mod-7 fraction)")
ok &= (F7 == F7_paper and len(F7) == 6)

# cross-check membership against true divisibility
bad = sum(((a % 3, b % 6) in F7) != (p_of(a, b) % 7 == 0)
          for a in range(1, 60) for b in range(1, 60))
print(f"          membership == (7|p) for 1<=a,b<=59 : "
      f"{'PASS' if bad == 0 else f'FAIL ({bad})'}")
ok &= (bad == 0)

print("\nresult:", "ALL FILTER CHECKS PASS" if ok else "FAILURE")
raise SystemExit(0 if ok else 1)


==> anc/reproduce_witnesses.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
reproduce_witnesses.py  --  Section 4 (deterministic Pocklington witnesses) of

  "Unconditional primality certificates for the hexagonal 3-smooth family
   p = 3m(m+1)+1: deterministic Pocklington witnesses and arithmetic filters"

Reproduces, by exact arithmetic:
  * Prop. 4.4  : the Eisenstein primary associates used in the cubic-reciprocity
                 computation (lambda* = -w^2 lambda = 2+3w ;  lbar* = -w lbar = -1-3w ;
                 pi* = -w^2 pi, primary iff m = 2 (mod 3)), recomputed in Z[w].
  * Thm 4.1/4.5: over all primes of the subfamily with 1<=a,b<=129 (276 primes),
                 w2=5 valid <=> a-b=1,2 (mod4) and w3=7 valid <=> m!=2 (mod7).
                 -> prints  276 0 0  (count, Thm4.1 exceptions, Thm4.5 exceptions).
  * Prop. 4.7  : the general family p=3m^2+3m+1, m<9000 (1797 primes): 7 is a cubic
                 residue <=> m in {0,2,10,18,20} (mod 21).  -> prints  1797 0.
  * Cor. 4.9   : the deterministic witness-selection rule, evaluated on the four
                 published certificates.

Dependencies: sympy.   Run:  python3 reproduce_witnesses.py
"""
from sympy import isprime

ok = True

# ---------------------------------------------------------------------------
# Prop. 4.4 : Z[w] arithmetic (w^2 = -1 - w); "primary" = a=2,b=0 (mod 3).
# ---------------------------------------------------------------------------
def mul(x, y):
    (a, b), (c, d) = x, y
    return (a * c - b * d, a * d + b * c - b * d)
def primary(x):
    a, b = x; return a % 3 == 2 and b % 3 == 0

W2, mW, mW2 = (-1, -1), (0, -1), (1, 1)          # w^2, -w, -w^2
lam, lbar = (3, 1), (2, -1)                       # lambda = 3+w, lambda_bar = 2-w
lam_star, lbar_star = mul(mW2, lam), mul(mW, lbar)
chk = (mul(lam, lbar) == (7, 0)                   # N(lambda) = 7
       and lam_star == (2, 3) and primary(lam_star)
       and lbar_star == (-1, -3) and primary(lbar_star)
       and not primary(mul(mW, lam))              # rejected alt -w*lambda = 1-2w
       and not primary(mul(mW2, lbar)))           # rejected alt -w^2*lbar = 3+2w
pi_ok = all(mul(mW2, (1 + m, -m)) == (1 + 2 * m, 1 + m)
            and primary(mul(mW2, (1 + m, -m))) == (m % 3 == 2) for m in range(30))
print(f"[Prop 4.4] Eisenstein primary associates (units corrected) : "
      f"{'PASS' if chk and pi_ok else 'FAIL'}")
ok &= chk and pi_ok

# ---------------------------------------------------------------------------
# Thm 4.1 & 4.5 : subfamily 1<=a,b<=129  ->  276 0 0
# ---------------------------------------------------------------------------
INVALID_w3 = {(0, 1), (1, 5), (2, 3)}
n = vA = vB = 0
for a in range(1, 130):
    for b in range(1, 130):
        m = (1 << a) * pow(3, b) - 1
        p = 3 * m * (m + 1) + 1
        if not isprime(p):
            continue
        n += 1
        if (pow(5, (p - 1) // 2, p) != 1) != (((a - b) % 4) in (1, 2)):       # Thm 4.1
            vA += 1
        if (pow(7, (p - 1) // 3, p) != 1) != ((m % 7 != 2) and ((a % 3, b % 6) not in INVALID_w3)):  # Thm 4.5
            vB += 1
print(f"[Thm 4.1/4.5] (count, exceptions_4.1, exceptions_4.5) = "
      f"{(n, vA, vB)}  (expect (276, 0, 0)) : {'PASS' if (n, vA, vB) == (276, 0, 0) else 'FAIL'}")
ok &= (n, vA, vB) == (276, 0, 0)

# ---------------------------------------------------------------------------
# Prop. 4.7 : general family p=3m^2+3m+1, m<9000  ->  1797 0
# ---------------------------------------------------------------------------
RES21 = {0, 2, 10, 18, 20}
n = viol = 0
for m in range(2, 9000):
    p = 3 * m * m + 3 * m + 1
    if p == 7 or not isprime(p):
        continue
    n += 1
    if (pow(7, (p - 1) // 3, p) == 1) != (m % 21 in RES21):
        viol += 1
print(f"[Prop 4.7] (count, violations) = {(n, viol)}  (expect (1797, 0)) : "
      f"{'PASS' if (n, viol) == (1797, 0) else 'FAIL'}")
ok &= (n, viol) == (1797, 0)

# ---------------------------------------------------------------------------
# Cor. 4.9 : witness selection on the four published certificates
# ---------------------------------------------------------------------------
certs = [(9998, 6212, 6738), (10000, 6213, 6740),
         (19999, 12228, 13242), (29998, 19435, 19173)]
print("[Cor 4.9] deterministic witness selection on the four certificates:")
sel_ok = True
for D, a, b in certs:
    w2 = ((a - b) % 4) in (1, 2)
    m7 = ((pow(2, a, 7) * pow(3, b, 7)) % 7 + 6) % 7     # (2^a 3^b - 1) mod 7
    w3 = (m7 != 2) and ((a % 3, b % 6) not in INVALID_w3)
    sel_ok &= w2 and w3
    print(f"   D={D:>6}: a-b mod4={(a-b)%4}, m mod7={m7} -> "
          f"w2={'5' if w2 else 'lqr-fallback'}, w3={'7' if w3 else 'lcr-fallback'}")
print(f"          (5,7) valid for all four : {'PASS' if sel_ok else 'FAIL'}")
ok &= sel_ok

print("\nresult:", "ALL WITNESS CHECKS PASS" if ok else "FAILURE")
raise SystemExit(0 if ok else 1)


==> anc/requirements.txt <==
gmpy2>=2.1
sympy>=1.10


==> anc/verify_certificate.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
verify_certificate.py  --  Section 6 (the 29,998-digit certificate) of

  "Unconditional primality certificates for the hexagonal 3-smooth family
   p = 3m(m+1)+1: deterministic Pocklington witnesses and arithmetic filters"

Independently re-verifies the unconditional Pocklington-Lehmer certificate for

    p* = 3 m*(m*+1) + 1,   m* = 2^19435 * 3^19173 - 1   (p* has 29 998 digits),

using witnesses w2 = 5, w3 = 7.  No probabilistic step: every operation is exact
integer arithmetic.

Checks:
  Step 1  reconstruct m*, p*, F = 2^19435 * 3^19174 ; digit counts; leading-40
          and trailing-20 decimal digits.
  Step 2  Pocklington bound  F^2 > p*  (exact), with the bit margin 2*log2(F)-log2(p*).
  Step 3  w2=5 : 5^(p-1) = 1 (mod p)  and  gcd(5^((p-1)/2)-1, p) = 1.
  Step 4  w3=7 : 7^(p-1) = 1 (mod p)  and  gcd(7^((p-1)/3)-1, p) = 1.

Usage:
    python3 verify_certificate.py            # full check (~1-3 min, 4 modexp)
    python3 verify_certificate.py --quick    # construction + bound only (instant)

Dependencies: gmpy2 (recommended, fast big-modexp). Falls back to Python's
built-in pow (slower, identical result) if gmpy2 is unavailable.
"""
import sys, math, argparse
sys.set_int_max_str_digits(60000)

try:
    import gmpy2
    from gmpy2 import mpz, powmod, gcd as igcd
    BACKEND = "gmpy2/GMP"
except Exception:
    from math import gcd as igcd
    def mpz(x): return int(x)
    def powmod(b, e, m): return pow(int(b), int(e), int(m))
    BACKEND = "python builtin pow"

A, B = 19435, 19173
LEAD40 = "1602087359509060348500037851549319056715"
TAIL20 = "16930852697403293697"

def log2_big(n):
    k = n.bit_length()
    return (k - 1) + math.log2(float(n >> (k - 53)) / 2**52)

def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--quick", action="store_true",
                    help="construction + Pocklington bound only (skip the 4 modexp)")
    args = ap.parse_args()

    ok = True
    # Step 1: reconstruction
    m = mpz(2) ** A * mpz(3) ** B - 1
    p = 3 * m * (m + 1) + 1
    F = mpz(2) ** A * mpz(3) ** (B + 1)
    sp = str(p)
    c1 = (len(sp) == 29998 and len(str(m)) == 14999
          and sp[:40] == LEAD40 and sp[-20:] == TAIL20)
    print(f"Step 1  reconstruction: p has {len(sp)} digits, m has {len(str(m))} digits,"
          f" lead/tail match -> {'OK' if c1 else 'FAIL'}")
    ok &= c1

    # Step 2: Pocklington bound
    c2 = F * F > p
    margin = 2 * (A + (B + 1) * math.log2(3)) - log2_big(p)
    print(f"Step 2  F^2 > p : {'OK' if c2 else 'FAIL'}   "
          f"(2*log2 F - log2 p = {margin:.3f} bit)")
    ok &= c2

    if args.quick:
        print("\n[--quick] construction and bound verified; 4 modexp skipped.")
        return 0 if ok else 1

    # Steps 3-4: the four Pocklington-Lehmer conditions (exact modular arithmetic)
    print(f"Steps 3-4  four modular exponentiations on a {p.bit_length()}-bit modulus"
          f" ({BACKEND}) ...")
    c3a = powmod(5, p - 1, p) == 1
    c3b = igcd(powmod(5, (p - 1) // 2, p) - 1, p) == 1
    c4a = powmod(7, p - 1, p) == 1
    c4b = igcd(powmod(7, (p - 1) // 3, p) - 1, p) == 1
    print(f"Step 3  w2=5: 5^(p-1)=1 -> {'OK' if c3a else 'FAIL'} ;"
          f"  gcd(5^((p-1)/2)-1,p)=1 -> {'OK' if c3b else 'FAIL'}")
    print(f"Step 4  w3=7: 7^(p-1)=1 -> {'OK' if c4a else 'FAIL'} ;"
          f"  gcd(7^((p-1)/3)-1,p)=1 -> {'OK' if c4b else 'FAIL'}")
    ok &= c3a and c3b and c4a and c4b

    print("\n=> All four Pocklington-Lehmer conditions hold: p* is UNCONDITIONALLY PRIME."
          if ok else "\nVERIFICATION FAILED.")
    return 0 if ok else 1

if __name__ == "__main__":
    sys.exit(main())

